Explicit Time Mimetic Discretiztions Of Wave Equations

This paper is part of a program to combine a staggered time and staggered spatial discretization of continuum wave equations so that important properties of the continuum that are proved using vector calculus can be proven in an analogous way for the discretized system. The spatial discretizations are second order accurate and mimetic. The time discretizations second are order accurate explicit leapfrog schemes. The discretizations have a conserved quantity that guarantees stability for a reasonable constraint on the time step. The conserved quantities are closely related to the energy for the continuum equations.

==> anc/1D/Div1.m <==
% The 1D divergence
% Stanly Steinberg 2020
function divg = Div1(v,xd)
divg = (v(2:end) - v(1:end-1))./(xd(2:end) - xd(1:end-1));
end


==> anc/1D/ExactSystemUCM.m <==
function u = ExactSystemUCM(c,m,xp,t)
% Stanly Steinberg 2020.
% For constant wave speed c.
N = length(xp);
for i= 1:N
u(i) = cos(c*m*pi*t)*sin(m*pi*xp(i));
end
end


==> anc/1D/ExactSystemUVM.m <==
function u = ExactSystemUVM(rho,m,xp,t)
% Stanly Steinberg 2020
% For constant density rho.
N = length(xp);
for i= 1:N
u(i) = cos((1/rho)*m*pi*t)*sin(m*pi*xp(i));
end
end


==> anc/1D/ExactSystemVCM.m <==
function v = ExactSystemVCM(c,m,xd,t)
% Stanly Steinberg 2020.
% For constant wave speed c.
N = length(xd);
for i= 1:N
v(i) = sin(c*m*pi*t)*cos(m*pi*xd(i));
end
end


==> anc/1D/ExactSystemVVM.m <==
function v = ExactSystemVVM(tau,m,xd,t)
% Stanly Steinberg 2020.
% For constant tension tau.
N = length(xd);
for i= 1:N
v(i) = sin(tau*m*pi*t)*cos(m*pi*xd(i));
end
end


==> anc/1D/Grad1.m <==
% Stanly Steinberg Oct 2019
function grad = Grad1(u,xp)
grad = (u(2:end)-u(1:end-1))./(xp(2:end)-xp(1:end-1));
end


==> anc/1D/H.m <==
function u = H(x)
% Stanly Steinberg 2020.
% Heaviside function
% Input is a list of x values.
% May 13, 2020
u = [];
for i = 1:length(x)
   if x(i) >= 0
      u = [u,1];
      else
      u = [u,0];
   end
end
end


==> anc/1D/Wave1DCMP.m <==
% Wave1DCMP
% Contant material properties using the wave speed c.
% Stanly Steinberg, October 2020
%
% Simulate wave equations in 1D with constant material properties.
% The solution depends on x and t where  xmin <= x <= xmax, t>=0.
% The solution uses staggered in time and space grids.
% Consequently there are two different discrete first derivatives
%   that will be called Div1 and Grad1 as they correspond to the
%   divergence and gradient in three dimensions.
% 
% For constant material properties with wave speed c let
% u = u(x,t) and % v = v(x,t).
% Then a first order system for modeling waves is
%     u_{t} = c v_{x}
%     v_{t} = c u_{x}
% Both u and v satisify a second order equation:
% u_{tt} = c^2 u_{xx} and v_{tt} = c^2 v_{xx}.
% For appropriate boundary conditions, a conserved quantity
% $C$ for the system is the integral of
%    u^2(t,x) + c^2 v^2(t,x)
% over the interval xmin <= x <= xmax.
%
% For the interval xmin = 0 and xmax = 1, an exact solution
% for the system is:
%     u(x,t) = cos(c m pi t) sin(m pi x);
%     v(x,t) = sin(c m pi t) cos(m pi x).
% For the simulations:
%    c the wave speed is a positive constant;
%    m is a positive integer or half integer.
% For these solutions the boundary conditions on u are
% Dirichlet when m a positive integer and Neumann if
% m is a positive half integer.
% For this solution the conserved quantity is 1/2
% for all m and c.
%
% The simulation will be done for 0 <= x <= 1  and t >= 0 .
% The simulation uses two grids that are staggered. 
% For the discrete problem
%    u is defined on the primal grid xp
%    v is defined on the dual grid xd
%    Grad1 is discrete derivative on the primal grid.
%    Div1 is discrete derivative on the dual grid.
% These operators correspond to the gradient and divergence
% in higher dimensions.
%
% For n >= 0 the discrete system is
%    u^{n+1} - u^n         = dt*c*Div1(v^{n+1/2},xd)
%    v^{n+3/2} - v^{n+1/2} = dt*c*Grad1(u^{n+1},xp)
% The initial conditions are
%    u^{0} = u(x,0)
%    v^{0} = v(x,1/2)
% In this program
%    u^n -> u(n) , v^{n+1/2} -> v(n)
% The discrete system in the program is
%    u(n+1) - u^(n) = dt*c*Div1(v(n),xd)
%    v(n+1) - v^(n) = dt*c*Grad1(u(n+1),xp)
% The order of evalution is crital!
%
% Find the order of convergence and test the conservation laws.
% Caution: for the finest spatial resolution simulated the
% solution is computed to essentially machine precision.
%
format short
clear all
close all
%
% The spatial region is the an interval.
xmin = 0; % minimum x value
xmax = 1; % maximum x value
L = xmax-xmin; % Length of the interval.
tfinal = 3.5; % Choose the final time.
%
% Parameters in the exact solution.
m = 1;	% The frequency of the solution.
c = 1/2;% wave speed
% This will be used to set the time step
% so that the simulation is stable.
fix = ceil(log2(c*tfinal/L))+1;
%
% Save the L2 and max errors.
errorsuL2 = [];
errorsuMx = [];
% Save mean over space of the conserved quantities.
   CM = [];
% Save the variation over space of the conserved quantities.
   CV = [];
% Save the space step sizes.
DX=[];
%
% Start the convergence loop using k.
kmin = 4;
kmax = 10;
for k = kmin:kmax
% Grid positions for the interval [xmin,xmax].
%  The number of primal grid points.
   Nx = 2^k+1;
   dx = (xmax-xmin)/(Nx-1);
% Save the spatial step sizes for convergence rate analysis.
   DX = [DX,dx];
% Compute the grids.
%  xp has Nx points.
   xp = [0:Nx-1]*dx+xmin;
%  xd has Nx-1 points.
   xd = ([0:Nx-2]+1/2)*dx + xmin;
% Set the time step.  Stable if c*dt/(dx) < 1
   Nt = 2^(k+fix); %Number of time steps.
   dt = tfinal/Nt;
if c*dt/dx >= 1
   disp('Unstable?')
   return
end
%
% Collect the conservation data.
   Q1 = [];
   Q2 = [];
%
% The initial data
% At t = 0 compute u^0:
   u = ExactSystemUCM(c,m,xp,0);
% At t= dt/2 compute v^0:
   v = ExactSystemVCM(c,m,xd,dt/2);
%
% Start the time stepping loop.
%   Have
%      u = u(n) = u^n
%      v = v(n) = v^{n+1/2}
%   Compute
%      unew = u(n+1) = u^{n+1}
%      vnew = v(n+1) = v^{n+3/2}
% Note: this computes on extra value of v that
% is used to estimate v at the final time.
% For plotting in time.
      midpoint = [u((Nx+1)/2)];
for n=1:Nt
% Update u
      deltau = c*[0,Div1(v,xd),0]; % Constant boundary conditions.
      unew = u + dt*deltau; %u^{n+1}
% Update v
      gradunew = Grad1(unew,xp);
      deltavnew = c*gradunew; % A^* u^(n+1)
      vnew = v + dt*deltavnew;  % v^{n+3/2}
% Compute the conserved quantity C^{n+1/2} at t = (n+1/2)*dt.
      NSu1 = dot(u+unew,u+unew)*dx/4;
      NSv1 = dot(v,v)*dx;
      NSDv = ((dt/2)^2)*dot(deltau,deltau)*dx;
      Q1 = [Q1,NSu1 + NSv1 - NSDv];
% Compute the conserved quantity at at C^{n+1} at t=(n+1)*dt.
      divvnew = zeros(1,Nx); % Dirichlet boundary conditions.
      divvnew(2:Nx-1) = Div1(vnew,xd);
      deltaunew = c*divvnew;
      NSu2 = dot(unew,unew)*dx;
      NSv2 = dot(v+vnew,v+vnew)*dx/4;
      NSGu = ((dt/2)^2)*dot(deltavnew,deltavnew)*dx;
      Q2 = [Q2,NSu2 + NSv2 - NSGu];
% Update the solution.
      vold = v; % For computing the error at tfinal.
      u = unew;
      v = vnew;
      midpoint = [midpoint, u((Nx+1)/2)]; % For plotting in time.
end % End the time stepping loop.
%
% Errors at final time.
   uexact = ExactSystemUCM(c,m,xp,tfinal);
   erroru = u-uexact;
   figure(5)
     hold on
     plot(xp,erroru/dx^2,'DisplayName',num2str(Nx))
     hold off
   errorsuL2 = [errorsuL2,sqrt(sum((erroru).^2)*dx)];
   errorsuMx = [errorsuMx,max(max(abs((erroru))))];
% The conserved quantities.
   CM = [CM;[mean(Q1),mean(Q2)]];
   CV = [CV;[std(Q1)/mean(Q1),std(Q2)/mean(Q2)]];
end % End of convergence loop.
%
% Display some stuff.
   MeanConservedQuantities = CM
   VariationConservedQuantitiesOverEps = CV/eps
% Calculate the convergence rate order in the conserved quantities.
temp = 1/2-CM;
CQConvergenceOrder = ...
   ( log(temp(1:end-1,1:end))-log(temp(2:end,1:end)) )./ ...
   ( log(DX(1:end-1))-log(DX(2:end)) )'
%
% Compute the convergence rate order of the errors.
uConvergenceOrderL2  = (...
   ( log(errorsuL2(1:end-1))-log(errorsuL2(2:end)) )./ ...
   ( log(DX(1:end-1))-log(DX(2:end)) ))'
uConvergenceOrderMax = (...
   ( log(errorsuMx(1:end-1))-log(errorsuMx(2:end)) )./ ...
   ( log(DX(1:end-1))-log(DX(2:end)) ))'
%
%
% Figures
% 
uinitial = ExactSystemUCM(c,m,xp,0);
vinitial = ExactSystemVCM(c,m,xd,0);
figure(1)
hold on
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
plot(xp,uinitial)
plot(xd,vinitial)
xlabel('x')
ylabel('u,v')
legend('u(x,0)','v(x,0)')
title({'Wave1DCMP';'Initial Data'})
hold off

figure(2)
hold on
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
plot(xp,u) % numerical solution
plot(xp,uexact) % analytic solution
xlabel('x')
ylabel('u')
title({'Wave1DCMP','Solution u', ...
[ 'c =',num2str(c),',', ...
'  t =',num2str(tfinal),',' ...
'  Nx =',num2str(Nx),','...
'  Nt =',num2str(Nt)]})
legend('numerical','exact')
hold off

vexact = ExactSystemVCM(c,m,xd,tfinal);
figure(3)
hold on
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
plot(xd,(vold+vnew)/2) % numerical solution
plot(xd,vexact) % analytic solution
xlabel('x')
ylabel('v')
title({'Wave1DCMP','Solution v', ...
[ 'c =',num2str(c),',', ...
'  t =',num2str(tfinal),',' ...
'  Nx =',num2str(Nx),','...
'  Nt =',num2str(Nt)]})
legend('numerical','exact')
hold off

figure(4)
hold on
times = (0:1:length(midpoint)-1)*dt;
plot(times,midpoint)
xlabel('t')
ylabel('u')
title({'Wave1DCMP','Midpoint value of u', ...
[ 'c =',num2str(c),',', ...
'  Nx =',num2str(Nx),','...
'  Nt =',num2str(Nt)]})
hold off

figure(5)
hold on
title({'Wave1DCMP';'Error in u over dx^2'})
xlabel('x')
ylabel('Er/dx^2')
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
legend('Location','north')
hold off
% saveas(2,'CMPSolutionu1D.png')
% saveas(3,'CMPSolutionv1D.png')
% saveas(4,'CMPMidpoint1D.png')
% saveas(5,'CMPErrors1D.png')


==> anc/1D/Wave1DVMP.m <==
% Wave1DVMP
% Stanly Steinberg, January 2020.
%
% Simulate wave equations in 1D with variable material properties.
% The solution depends on x and t where  xmin <= x <= xmax, t>=0.
% The solution uses staggered in time and space grids.
% Consequently there are two different discrete first derivatives
% that will be called Div1 and Grad1 as they correspond to the
% divergence and gradient in higher dimensions.

% For variable material properties with tension tau(x) and density
% rho(x) and unknowns u = u(x,t) and v = v(x,t) then first order
% system for modeling waves is
%     u_{t} = 1/rho v_{x}
%     v_{t} =   tau u_{x}
% Both u and v satisfy a second order equation:
%     u_{tt} = ((tau u_{x})/rho)_{x} and v_{tt} = tau (1/rho v_{x})_{x}
% The method of "manufacture solutions" could be used to modify the
% differential equations and find an exact solution.
%
% For appropriate boundary conditions, a conserved quantity
% $C$ for the system is the integral of
%    rho(x) u^2(t,x) + v^2(t,x)/tau(x)
% over the interval xmin <= x <= xmax .
%
% For this simulation the region is 0 <= x <= 1  and t >= 0 .
% The boundary condition u(0,t) = 0 and u(1,t) = 0.
% For the discrete problem
%    u is defined on the primal grid xp
%    v is defined on the dual grid xd
%    Grad1 is discrete derivative on the primal grid.
%    Div1 is discrete derivative on the dual grid.
% These operators correspond to the gradient and divergence
% in higher dimensions.
%
% For n >= 0 the discrete system is
%    u^{n+1}-u^{n}         = dt*1/rho*(Div1 v)^{n+1/2}
%    v^{n+3/2} - v^{n+1/2} = dt*tau*(Grad1 u)^{n+1}
% The initial conditions are
%    u^{0} = u(x,0)
%    v^{0} = v(x,1/2)
% In this program
%    u^n -> u(n) , v^{n+1/2} -> v(n)
% The discrete system in the program is
%    u(n+1) - u^(n) = (1/rho)*Div1(v(n),xd)*dt
%    v(n+1) - v^(n) =     tau*Grad1(u(n+1),xp)*dt
% The order of evaluation is critical!
%
% Start the computation.
format short
clear all
close all
%
% The spatial region is an interval:
xmin = 0; % minimum x value
xmax = 1; % maximum x value
L = xmax - xmin; % Length of the interval.
% The time starts at t = 0.
tfinal = 3.5; % Choose the final time.
% Set up the variable material properties.
% To compare with Wave1DCMP.m 
%   c = 3; % wave speed.
%   RHO = @(x) 1/c+0*x; 
%   TAU = @(x) c+0*x;   
% For constant material propreties.
%   RHO = @(x) 1+0*x;
%   TAU = @(x) 1+0*x;
% Linear material properties.
%  a = +1;
%  b = -1/2;
%  RHO = @(x) a+b*x; 
%  TAU = @(x) a+b*x; 
% Bump in center
   RHO = @(x) 1+(2*x.*(1-x)).^(2); 
   TAU = @(x) 1+(2*x.*(1-x)).^(2);
% Bump in center
%  RHO = @(x) 1+(sin(pi*x)/2).^(2);
%  TAU = @(x) 1+(sin(pi*x)/2).^(2);
% Piecewise linear
%  a = 1/4;
%  b = 3/4;
%  c = 1;
%  d = 2;
%  TAU = @(x)c*(1-H(x-a)) + ...
%            d*H(x-b)+(((a*d-b*c) + ...
%           (c-d)*x)./(a-b)).*(H(x-a)-H(x-b));
% Discontinuous rho and tau.
% RHO = @(x) 1 - H(x-1/2)/2;
% TAU = @(x) 1 + H(x-1/2)/2;
% End of material properties.
% Save the L2 and max errors.
errorsuL2 = [];
errorsvL2 = [];
errorsuMx = [];
errorsvMx = [];
% Save the mean over time of the conserved quantities.
   CM = [];
% Save the errors in the conserved quantities.
   CV = [];
% Save the step sizes.
DX=[];
DT=[];
%
% Start the convergence loop using k.
kmin = 5;
kmax = 11;
for k = kmin:kmax
% Grid positions for the interval [xmin,xmax].
%  The number of primal grid points.
%  For the convergence rate analysis Nx must be odd.
   Nx = 2^k+1;
   dx = (xmax-xmin)/(Nx-1);
   DX = [DX,dx];
% Compute the grid.
%  xp has Nx points.
   xp = [0:Nx-1]*dx+xmin;
%  xd has Nx-1 points.
   xd = ([0:Nx-2]+1/2)*dx + xmin;
%
% Compute the material properties.
% rho is defined on the primal grid.
   rho = RHO(xp);
% tau is defined on the dual grid.
   tau = TAU(xd);
% Estimate the maximum wave speed.
  cest  = sqrt(max(abs(2*tau./(rho(1:end-1)+rho(2:end)))));
% Choose the number of time steps so that dx/dt is constant;
  fix = ceil(log2(cest*tfinal/L))+1; % For stability.
  Nt = max(1,2^(k+fix)); %At least one time step.
  dt = tfinal/Nt;
  DT = [DT,dt];
% Estimate the stability.
  if cest*dt/dx > 1
     disp('Unstable?')
  end
%
% Collect the conservation data.
   Q1 = [];
   Q2 = [];
%
% Need u(0) = u(end) = 0 for Dirichelt boundary conditions.
% At t = 0 specify u^0 and v^0:
   m = 1;
   u0 = sin(m*pi*xp);
   v0 = zeros(size(xd)); %This is weird.
% The initial data (using Dirichlet BCs):
   u = u0;
   v = v0 + tau.*Grad1(u0,xp)*(dt/2) + ...
       (1/2)*tau.*Grad1([0,Div1(v0,xd),0]./rho,xp)*(dt/2)^2; 
%
% Note that if rho = 1/c and tau = c then this program produces
% the same results as Wave1DC.m
% At t = 0 compute u^0:
%   u = ExactSystemUVM(c,m,xp,0);
% At t= dt/2 compute v^0:
%   v = ExactSystemVVM(c,m,xd,dt/2);
%
% Find order of convergence and test the conservation laws.
% Start the time stepping loop.
%   Have
%      u = u(n) = u^n
%      v = v(n) = v^{n+1/2}
%   Compute
%      unew = u(n+1) = u^{n+1}
%      vnew = v(n+1) = v^{n+3/2}
% This computes an extra value of v that is 
% used to estimate v at the final time.
      midpoint = [u((Nx+1)/2)]; % For plotting in time.
  for n=1:Nt 
% Update u
      deltau = [0,Div1(v,xd),0]./rho;
      unew = u + dt*deltau; % u^{n+1}
% Update v
      gradunew = Grad1(unew,xp);
      deltavnew = tau.*gradunew; % The star operator.
      vnew = v + dt*deltavnew; % v^{n+3/2}
% Compute the conserved quantity C^{n+1/2}.
      NSu1 = dot((u+unew),(u+unew).*rho)*dx/4;
      NSv1 = dot(v,v./tau)*dx;
      NSDv = ((dt/2)^2)*dot(deltau,deltau.*rho)*dx;
      Q1 = [Q1,(NSu1 + NSv1 - NSDv)];
% Compute the conserved quantity C^{n+1}.
      divvnew = zeros(1,Nx); % Dirichlet boundary conditions.
      divvnew(2:Nx-1) = Div1(vnew,xd);
      deltaunew = divvnew./rho; % The star operator.
      NSu2 = dot(unew,unew.*rho)*dx;
      NSv2 = dot(v+vnew,(v+vnew)./tau)*dx/4;
      NSGu = ((dt/2)^2)*dot(deltavnew,deltavnew./tau)*dx;
      Q2 = [Q2,(NSu2 + NSv2 - NSGu)];
% Update the solution.
      vendtime = (v+vnew)/2; % For computing the error at tfinal.
      u = unew;
      v = vnew;
      midpoint = [midpoint, u((Nx+1)/2)]; % For plotting in time.
end % End the time stepping loop.
% Start the error analysis at tfinal.
if k > kmin 
  erroru = holdu-u(1:2:end);
  errorv = holdv-(vendtime(1:2:end-1)+vendtime(2:2:end))/2;
  figure(4)
    hold on
    plot(xp(1:2:end),erroru/dx^2,'DisplayName', num2str(size(erroru,2)))
    hold off
  figure(5) % xp is correct!
    hold on 
    plot(xp(2:2:end-1), errorv/dx^2,'DisplayName',num2str(size(errorv,2)+1))
    hold off
   errorsuL2 = [errorsuL2,sqrt(sum((erroru).^2)*dx)];
   errorsuMx = [errorsuMx,max(max(abs((erroru))))];
   errorsvL2 = [errorsvL2,sqrt(sum((errorv).^2)*dx)];
   errorsvMx = [errorsvMx,max(max(abs((errorv))))];
end
% Save the u,v values to compute the errors.
   holdu = u; % To compute the errors.
   holdv = vendtime; % To compute the errors.
% End of errors.
%
% The conserved quantities.
    CM = [CM;[mean(Q1),mean(Q2)]];
% Estimate the conservation errors.
    CV = [CV;[std(Q1)/mean(Q1),std(Q2)/mean(Q2)]];
end % End of convergence loop using k
%
% Display some stuff.
CEST = cest
MeanConservedQuantities = CM
VariationConservationErrorsOverEps = CV/eps
% Calculate the convergence rate order in the conserved quantities.
temp = CM(end,:)-CM;
temp = temp(1:end-1,:);
CQConvergenceOrder = ...
   ( log(temp(1:end-1,1:end))-log(temp(2:end,1:end)) )./ ...
   ( log(DX(1:end-2))-log(DX(2:end-1)) )'
%
% Compute the order of the errors.
% The order is computed by comparing an approximate
% solution to the approximate solution at the next
% higher resolution.
TEMP = DX(1:end-1);
uConvergenceOrderL2  = (...
   (log(errorsuL2(1:end-1))-log(errorsuL2(2:end)))./ ...
   (log(TEMP(1:end-1))-log(TEMP(2:end))))'
uConvergenceOrderMax = (...
   (log(errorsuMx(1:end-1))-log(errorsuMx(2:end)))./ ...
   (log(TEMP(1:end-1))-log(TEMP(2:end))))'
vConvergenceOrderL2  = (...
   (log(errorsvL2(1:end-1))-log(errorsvL2(2:end)))./ ...
   (log(TEMP(1:end-1))-log(TEMP(2:end))))'
vConvergenceOrderMax = (...
   (log(errorsvMx(1:end-1))-log(errorsvMx(2:end)))./ ...
   (log(TEMP(1:end-1))-log(TEMP(2:end))))'
%
% Order2ConvergenceRateConstanutL2 = errorsuL2./(DX(1:end-1)).^2
% Order2ConvergenceRateConstantuMx = errorsuMx./(DX(1:end-1)).^2
% Order2ConvergenceRateConstantvL2 = errorsvL2./(DX(1:end-1)).^2
% Order2ConvergenceRateConstantvMx = errorsvMx./(DX(1:end-1)).^2
%
% Figures
% 
figure(1)
hold on
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
plot(xp,u) % numerical solution
xlabel('x')
ylabel('u')
title({'Wave1VCMP','Solution u', ...
['  t =',num2str(tfinal),',' ...
 '  Nx =',num2str(Nx),','...
 '  Nt =',num2str(Nt)]})
hold off

figure(2)
hold on
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
plot(xd,vendtime) % numerical solution
xlabel('x')
ylabel('v')
title({'Wave1DVMP';'Solution v';
['  t =',num2str(tfinal),',' ...
'  Nx =',num2str(Nx),','...
'  Nt =',num2str(Nt)]})
hold off

figure(3)
hold on
times = (0:1:length(midpoint)-1)*dt;
plot(times,midpoint)
xlabel('t')
ylabel('u')
title({'Wave1DCMP','Midpoint value of u', ...
['  Nx =',num2str(Nx),','...
'  Nt =',num2str(Nt)]})
hold off

figure(4)
hold on
title({'Wave1DVMP','Errors in u over dx^2',['t =',num2str(tfinal)]})
xlabel('x')
ylabel('Er/dx^2')
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
legend('Location','north')
hold off
% saveas(4,'uErrors.png')

figure(5)
hold on
title({'Wave1DVMP','Errors in v over dx^2',['t=',num2str(tfinal)]})
xlabel('x')
ylabel('Er/dx^2')
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
legend('Location','north')
hold off
% saveas(5,'vErrors.png')

